Sages and Their Anonymous Slips

Before the game, the sages agree on a finite set of symbols and on a rule for choosing one of them. They are then seated in an unknown order, either in a row or around a circle with a common clockwise direction. Each sage sees only the adjacent sage or sages and secretly writes one symbol. The slips are then mixed, so nobody learns who wrote which symbol; everyone learns only how many times each symbol occurred. The aim is that every sage should be able to independently reconstruct the entire seating. We ask for the smallest number of distinct symbols that makes this possible. We also consider a version in which the seats have fixed public labels, and each sage is told the label of their own seat. For large numbers of sages, the minimum number of symbols is proportional to the square of the number of sages, up to a constant factor. Several small cases can be settled exactly. Four sages in a row need exactly two symbols, and so do five sages on a circle. Six sages on a circle need exactly three symbols, both with and without labeled seats; we give a short explicit rule. Five sages in a row with labeled seats also need exactly three symbols. Without seat labels, two symbols are impossible, and four are sufficient; whether three symbols suffice remains open.

==> ECase_release/sages_anonymous_slips_supplement/search/analyze_6C3E_linear_rule.py <==
import itertools
from collections import defaultdict


def tau(y):
    return 1-y if y in (0,1) else 2


def build_instance():
    cycles=[]
    classes=defaultdict(list)
    for rest in itertools.permutations([1,2,3,4,5]):
        p=(0,)+rest
        local=[]
        ci=len(cycles)
        for i,x in enumerate(p):
            L=p[i-1]; R=p[(i+1)%6]
            local.append((x,L,R))
            classes[(x,L,R)].append(ci)
        cycles.append(local)
    return cycles,classes

CYCLES,CLASSES=build_instance()


def solves(rule):
    hist=[]
    for local in CYCLES:
        h=[0,0,0]
        for x,L,R in local:
            h[rule(x,L,R)] += 1
        hist.append(tuple(h))
    return all(len({hist[i] for i in inds})==6 for inds in CLASSES.values())


def old_rule(x,L,R):
    a=(L-x)%6; b=(R-x)%6
    if b==3:
        return 2
    bit=(x&1) ^ (b//3) ^ int((b+2*a)%6==0)
    return bit


def threshold_rule(x,L,R):
    a=(L-x)%6; b=(R-x)%6
    if b==3:
        return 2
    bit=int(2*a+3*b>15)
    if x&1:
        bit ^= 1
    return bit

views=[(x,L,R) for x in range(6) for L in range(6) for R in range(6)
       if len({x,L,R})==3]
print('pointwise_mismatches_old_vs_threshold',
      sum(old_rule(*v)!=threshold_rule(*v) for v in views))
print('threshold_rule_solves_6C3L, solves(threshold_rule))

# Strictly affine rules over F_3 in the two relative neighbour offsets:
# y = A a + B b + C (mod 3).
affine_relative=[]
for A,B,C in itertools.product(range(3), repeat=3):
    def r(x,L,R,A=A,B=B,C=C):
        a=(L-x)%6; b=(R-x)%6
        return (A*(a%3)+B*(b%3)+C)%3
    if solves(r):
        affine_relative.append((A,B,C))
print('strict_affine_relative_solutions', len(affine_relative))

# Slightly broader: allow the even/odd name parity to apply the same
# colour swap tau used by the compact protocol to an affine base rule.
affine_with_parity=[]
for A,B,C in itertools.product(range(3), repeat=3):
    def r(x,L,R,A=A,B=B,C=C):
        a=(L-x)%6; b=(R-x)%6
        y=(A*(a%3)+B*(b%3)+C)%3
        return tau(y) if x&1 else y
    if solves(r):
        affine_with_parity.append((A,B,C))
print('affine_relative_plus_parity_swap_solutions', len(affine_with_parity))

# Find the smallest positive |u|+|v| for a threshold u*a+v*b>T that
# reproduces the 1/2 part of the threshold rule when b != 3.
pts=[]
for a in range(1,6):
    for b in range(1,6):
        if a==b or b==3:
            continue
        label=int(2*a+3*b>15)
        pts.append((a,b,label))

best=None
for u in range(-12,13):
    for v in range(-12,13):
        if u==0 or v==0:
            continue
        z0=[u*a+v*b for a,b,y in pts if y==0]
        z1=[u*a+v*b for a,b,y in pts if y==1]
        if max(z0)<min(z1):
            cand=(abs(u)+abs(v),u,v,max(z0),min(z1))
            if best is None or cand<best:
                best=cand
print('smallest_threshold_coefficient_sum_for_this_binary_split', best)


==> ECase_release/sages_anonymous_slips_supplement/search/search_6C3E_compact.cpp <==
#include <array>
#include <algorithm>
#include <iostream>
#include <map>
#include <tuple>
#include <vector>
using namespace std;

static int pair_id(int a,int b){
    int q=0;
    for(int aa=1;aa<6;aa++) for(int bb=1;bb<6;bb++) if(bb!=aa){
        if(aa==a && bb==b) return q;
        ++q;
    }
    return -1;
}
static pair<int,int> pair_of(int q){
    int k=0;
    for(int a=1;a<6;a++) for(int b=1;b<6;b++) if(b!=a){
        if(k++==q) return {a,b};
    }
    return {-1,-1};
}
static int tau(int c){ return c==0 ? 1 : c==1 ? 0 : 2; }

int main(){
    // We impose two equivariances (colors are 0,1,2 here):
    //   f(x+1,L+1,R+1) = tau(f(x,L,R)),
    //   f(-x,-L,-R)    = tau(f(x,L,R)),
    // where tau swaps colors 0 and 1 and fixes 2.
    // Thus the whole protocol is determined by 10 ternary choices.
    vector<vector<int>> orbit;
    array<int,20> seen{}; seen.fill(-1);
    for(int s=0;s<20;s++) if(seen[s]<0){
        auto [a,b]=pair_of(s);
        int t=pair_id((6-a)%6,(6-b)%6);
        int id=(int)orbit.size();
        orbit.push_back({s,t});
        seen[s]=seen[t]=id;
    }

    vector<array<pair<int,int>,6>> cycles;
    map<tuple<int,int,int>,vector<int>> classes;
    array<int,5> rest={1,2,3,4,5};
    int ci=0;
    do{
        array<int,6> p={0,rest[0],rest[1],rest[2],rest[3],rest[4]};
        array<pair<int,int>,6> c{};
        for(int i=0;i<6;i++){
            int x=p[i], L=p[(i+5)%6], R=p[(i+1)%6];
            int a=(L-x+6)%6, b=(R-x+6)%6;
            c[i]={pair_id(a,b),x&1};
            classes[{x,L,R}].push_back(ci);
        }
        cycles.push_back(c);
        ++ci;
    }while(next_permutation(rest.begin(),rest.end()));

    long long total=1;
    for(int i=0;i<10;i++) total*=3;
    long long solutions=0;
    int best_dev=1000, best_n3=1000;
    array<int,20> best{};

    for(long long mask=0;mask<total;mask++){
        long long z=mask;
        array<int,20> g{};
        for(int j=0;j<10;j++){
            int c=(int)(z%3); z/=3;
            g[orbit[j][0]]=c;
            g[orbit[j][1]]=tau(c);
        }

        array<int,120> hist_code{};
        for(int c=0;c<120;c++){
            int h[3]={0,0,0};
            for(auto [q,parity]:cycles[c]){
                int col=g[q];
                if(parity) col=tau(col);
                ++h[col];
            }
            hist_code[c]=49*h[0]+7*h[1]+h[2];
        }

        bool good=true;
        for(auto const& kv:classes){
            auto const& v=kv.second;
            for(int i=0;i<6 && good;i++) for(int j=0;j<i;j++)
                if(hist_code[v[i]]==hist_code[v[j]]){ good=false; break; }
            if(!good) break;
        }
        if(!good) continue;
        ++solutions;

        // Simplicity metric: distance from a rule depending only on b=R-x,
        // plus number of uses of the third symbol in the x=0 base table.
        int dev=0,n3=0;
        for(int b=1;b<6;b++){
            int cnt[3]={0,0,0};
            for(int a=1;a<6;a++) if(a!=b){
                int c=g[pair_id(a,b)];
                ++cnt[c];
                if(c==2) ++n3;
            }
            dev += 4-max({cnt[0],cnt[1],cnt[2]});
        }
        if(dev<best_dev || (dev==best_dev && n3<best_n3)){
            best_dev=dev; best_n3=n3; best=g;
        }
    }

    cout << "equivariant_assignments " << total << "\n";
    cout << "solutions " << solutions << "\n";
    cout << "best_column_deviation " << best_dev << "\n";
    cout << "third_symbol_entries_in_base_table " << best_n3 << "\n";
    cout << "best_base_table_0_based\n";
    for(int q=0;q<20;q++) cout << best[q] << (q==19?'\n':' ');
    return 0;
}


==> ECase_release/sages_anonymous_slips_supplement/search/search_row_protocols.cpp <==
#include <algorithm>
#include <array>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <map>
#include <numeric>
#include <random>
#include <set>
#include <string>
#include <tuple>
#include <unordered_set>
#include <vector>
using namespace std;

struct Instance {
    string name;
    int colors;
    vector<vector<int>> row_vars;          // 120 x 5
    vector<vector<int>> class_rows;        // one class for each protocol variable
    vector<array<int,4>> view4;            // 5R4E: x,L,R,-99 ; 5R3L: seat,x,L,R
};

static vector<array<int,5>> all_rows() {
    vector<array<int,5>> rows;
    array<int,5> p{0,1,2,3,4};
    do { rows.push_back(p); } while(next_permutation(p.begin(),p.end()));
    return rows;
}

static Instance build_5R4E() {
    Instance I; I.name="5R4E"; I.colors=4;
    map<tuple<int,int,int>,int> id;
    for(int x=0;x<5;x++) {
        for(int r=0;r<5;r++) if(r!=x) {
            int k=id.size(); id[{x,-1,r}]=k; I.view4.push_back({x,-1,r,-99});
        }
        for(int l=0;l<5;l++) if(l!=x) {
            int k=id.size(); id[{x,l,-1}]=k; I.view4.push_back({x,l,-1,-99});
        }
        for(int l=0;l<5;l++) if(l!=x) for(int r=0;r<5;r++) if(r!=x && r!=l) {
            int k=id.size(); id[{x,l,r}]=k; I.view4.push_back({x,l,r,-99});
        }
    }
    if(id.size()!=100) abort();
    auto rows=all_rows(); I.row_vars.resize(rows.size()); I.class_rows.resize(id.size());
    for(int ri=0;ri<(int)rows.size();ri++) {
        auto p=rows[ri];
        for(int s=0;s<5;s++) {
            int x=p[s], l=(s? p[s-1] : -1), r=(s<4 ? p[s+1] : -1);
            int v=id.at({x,l,r}); I.row_vars[ri].push_back(v); I.class_rows[v].push_back(ri);
        }
    }
    return I;
}

static Instance build_5R3L() {
    Instance I; I.name="5R3L"; I.colors=3;
    map<tuple<int,int,int,int>,int> id;
    for(int seat=1;seat<=5;seat++) for(int x=0;x<5;x++) {
        if(seat==1) {
            for(int r=0;r<5;r++) if(r!=x) { int k=id.size(); id[{seat,x,-1,r}]=k; I.view4.push_back({seat,x,-1,r}); }
        } else if(seat==5) {
            for(int l=0;l<5;l++) if(l!=x) { int k=id.size(); id[{seat,x,l,-1}]=k; I.view4.push_back({seat,x,l,-1}); }
        } else {
            for(int l=0;l<5;l++) if(l!=x) for(int r=0;r<5;r++) if(r!=x && r!=l) {
                int k=id.size(); id[{seat,x,l,r}]=k; I.view4.push_back({seat,x,l,r});
            }
        }
    }
    if(id.size()!=220) abort();
    auto rows=all_rows(); I.row_vars.resize(rows.size()); I.class_rows.resize(id.size());
    for(int ri=0;ri<(int)rows.size();ri++) {
        auto p=rows[ri];
        for(int s=0;s<5;s++) {
            int seat=s+1, x=p[s], l=(s? p[s-1] : -1), r=(s<4 ? p[s+1] : -1);
            int v=id.at({seat,x,l,r}); I.row_vars[ri].push_back(v); I.class_rows[v].push_back(ri);
        }
    }
    return I;
}

static int hist_code(const vector<int>& cnt, int colors) {
    int code=0, mul=1;
    for(int c=0;c<colors;c++){ code += cnt[c]*mul; mul*=6; }
    return code;
}

struct State {
    const Instance *I;
    vector<int> a;                 // colors 0..k-1 for variables
    vector<array<int,4>> counts;   // per row; only first colors entries used
    vector<int> hcode;
    int score=0;

    explicit State(const Instance& inst):I(&inst),a(inst.class_rows.size()),counts(120),hcode(120){}

    int class_conflicts(int v) const {
        const auto& rs=I->class_rows[v]; int z=0;
        for(int i=0;i<(int)rs.size();i++) for(int j=0;j<i;j++) if(hcode[rs[i]]==hcode[rs[j]]) z++;
        return z;
    }
    void recompute() {
        for(auto &q:counts) q={0,0,0,0};
        for(int r=0;r<120;r++) for(int v:I->row_vars[r]) counts[r][a[v]]++;
        for(int r=0;r<120;r++) {
            vector<int> q(I->colors); for(int c=0;c<I->colors;c++) q[c]=counts[r][c];
            hcode[r]=hist_code(q,I->colors);
        }
        score=0; for(int v=0;v<(int)a.size();v++) score+=class_conflicts(v);
    }

    // Apply v->nc and return delta in score. Caller may apply reverse to undo.
    int change(int v,int nc) {
        int oc=a[v]; if(oc==nc) return 0;
        vector<int> affected_classes;
        vector<char> mark(a.size(),0);
        for(int r:I->class_rows[v]) for(int w:I->row_vars[r]) if(!mark[w]) {mark[w]=1;affected_classes.push_back(w);} 
        int before=0; for(int w:affected_classes) before+=class_conflicts(w);
        a[v]=nc;
        for(int r:I->class_rows[v]) {
            counts[r][oc]--; counts[r][nc]++;
            vector<int> q(I->colors); for(int c=0;c<I->colors;c++) q[c]=counts[r][c];
            hcode[r]=hist_code(q,I->colors);
        }
        int after=0; for(int w:affected_classes) after+=class_conflicts(w);
        score += after-before;
        return after-before;
    }
};

static void write_csv(const Instance& I,const vector<int>& a,const string& path){
    ofstream f(path);
    if(!f){ cerr<<"cannot open output "<<path<<"\n"; exit(2); }
    if(I.name=="5R4E") {
        f<<"sage,left,right,symbol\n";
        for(int v=0;v<(int)a.size();v++) f<<I.view4[v][0]<<','<<I.view4[v][1]<<','<<I.view4[v][2]<<','<<(a[v]+1)<<"\n";
    } else {
        f<<"seat,sage,left,right,symbol\n";
        for(int v=0;v<(int)a.size();v++) f<<I.view4[v][0]<<','<<I.view4[v][1]<<','<<I.view4[v][2]<<','<<I.view4[v][3]<<','<<(a[v]+1)<<"\n";
    }
}

int main(int argc,char**argv){
    if(argc<2){ cerr<<"usage: "<<argv[0]<<" 5R4E|5R3L [seed] [seconds] [output.csv]\n"; return 2; }
    string which=argv[1];
    Instance I = (which=="5R4E" ? build_5R4E() : which=="5R3L" ? build_5R3L() : Instance{});
    if(I.name.empty()){ cerr<<"unknown case\n"; return 2; }
    uint64_t seed = argc>=3 ? stoull(argv[2]) : 20261001ULL;
    double limit = argc>=4 ? stod(argv[3]) : 30.0;
    string out = argc>=5 ? argv[4] : (I.name+"_found.csv");
    mt19937_64 rng(seed);
    uniform_real_distribution<double> U(0.0,1.0);
    auto start=chrono::steady_clock::now();
    int global_best=1e9; vector<int> best;
    long long steps=0,restarts=0;

    while(chrono::duration<double>(chrono::steady_clock::now()-start).count()<limit){
        State S(I);
        for(int &x:S.a) x=rng()%I.colors;
        S.recompute(); restarts++;
        double T0=2.0;
        int stale=0;
        for(int iter=0; iter<300000; iter++,steps++){
            if(S.score<global_best){ global_best=S.score; best=S.a; cerr<<"best "<<global_best<<" restart "<<restarts<<" step "<<steps<<"\n"; }
            if(S.score==0){
                write_csv(I,S.a,out);
                cout<<"FOUND "<<I.name<<"\nscore 0\nseed "<<seed<<"\nrestarts "<<restarts<<"\nsteps "<<steps<<"\noutput "<<out<<"\n";
                return 0;
            }
            // Prefer variables belonging to a currently colliding class.
            vector<int> bad;
            if((iter&31)==0){ for(int v=0;v<(int)S.a.size();v++) if(S.class_conflicts(v)>0) bad.push_back(v); }
            int v;
            if(!bad.empty() && U(rng)<0.9) v=bad[rng()%bad.size()]; else v=rng()%S.a.size();
            int oc=S.a[v], nc=oc;
            while(nc==oc) nc=rng()%I.colors;
            int oldscore=S.score;
            int d=S.change(v,nc);
            // reheating schedule, plus occasional uphill moves
            double frac=(iter%5000)/5000.0;
            double T=T0*(1.0-frac)+0.05;
            bool accept=(d<=0) || (U(rng)<exp(-double(d)/T));
            if(!accept) S.change(v,oc);
            if(S.score<oldscore) stale=0; else stale++;
            if(stale>20000) break;
            if((steps&0x3ffff)==0 && chrono::duration<double>(chrono::steady_clock::now()-start).count()>=limit) break;
        }
    }
    cerr<<"no solution within time; best score "<<global_best<<"\n";
    if(!best.empty()) write_csv(I,best,out+".best.csv");
    return 1;
}


==> ECase_release/sages_anonymous_slips_supplement/verify/verify_5R3L.py <==
#!/usr/bin/env python3
"""Verify the explicit 5R3L strategy stored in ../data/5R3L_strategy.csv.

The check is exhaustive over all 5! = 120 rows.  The exact seat number is
part of a labeled-seat local view.  All globally compatible rows for each such view
must produce pairwise distinct anonymous public multisets.
"""
from collections import defaultdict
from itertools import permutations
from pathlib import Path
import argparse
import csv

HERE = Path(__file__).resolve().parent
DATA = HERE.parent / "data" / "5R3L_strategy.csv"
SAGES = tuple(range(5))
SYMBOLS = (1, 2, 3)


def valid_view(seat, x, left, right):
    if seat == 1:
        return left == -1 and right in SAGES and right != x
    if seat == 5:
        return right == -1 and left in SAGES and left != x
    if seat in (2, 3, 4):
        return left in SAGES and right in SAGES and len({x, left, right}) == 3
    return False


def load_strategy(path):
    strategy = {}
    with path.open(newline="", encoding="utf-8") as f:
        reader = csv.DictReader(f)
        if reader.fieldnames != ["seat", "sage", "left", "right", "symbol"]:
            raise SystemExit(f"FAIL: unexpected CSV header in {path}")
        for row in reader:
            seat = int(row["seat"]); x = int(row["sage"]); left = int(row["left"]); right = int(row["right"]); symbol = int(row["symbol"])
            key = (seat, x, left, right)
            if key in strategy:
                raise SystemExit(f"FAIL: duplicate local view {key}")
            if x not in SAGES or not valid_view(seat, x, left, right):
                raise SystemExit(f"FAIL: invalid local view {key}")
            if symbol not in SYMBOLS:
                raise SystemExit(f"FAIL: invalid symbol {symbol} at {key}")
            strategy[key] = symbol

    expected = set()
    for seat in range(1, 6):
        for x in SAGES:
            for left in (-1, *SAGES):
                for right in (-1, *SAGES):
                    if valid_view(seat, x, left, right):
                        expected.add((seat, x, left, right))
    if set(strategy) != expected:
        missing = sorted(expected - set(strategy))[:5]
        extra = sorted(set(strategy) - expected)[:5]
        raise SystemExit(f"FAIL: strategy domain mismatch; missing={missing}, extra={extra}")
    if len(strategy) != 220:
        raise SystemExit(f"FAIL: expected 220 local rules, got {len(strategy)}")
    return strategy


def local_view(row, seat0):
    seat = seat0 + 1
    x = row[seat0]
    left = row[seat0 - 1] if seat0 > 0 else -1
    right = row[seat0 + 1] if seat0 < 4 else -1
    return (seat, x, left, right)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("csv", nargs="?", type=Path, default=DATA, help="strategy CSV (default: packaged strategy)")
    args = parser.parse_args()
    strategy = load_strategy(args.csv)
    rows = list(permutations(SAGES))
    messages = {}
    classes = defaultdict(list)
    for row in rows:
        hist = [0] * len(SYMBOLS)
        for seat0 in range(5):
            view = local_view(row, seat0)
            hist[strategy[view] - 1] += 1
            classes[view].append(row)
        messages[row] = tuple(hist)

    sizes = [len(v) for v in classes.values()]
    if len(classes) != 220 or sizes.count(6) != 40 or sizes.count(2) != 180:
        raise SystemExit("FAIL: unexpected local-view class structure")

    for view, compatible in classes.items():
        seen = {}
        for row in compatible:
            msg = messages[row]
            if msg in seen:
                raise SystemExit(
                    "FAIL: collision\n"
                    f"  local view: {view}\n"
                    f"  rows: {seen[msg]} and {row}\n"
                    f"  public multiset: {msg}"
                )
            seen[msg] = row

    print("PASS 5R3L")
    print("strategy entries = 220")
    print("rows = 120")
    print("local-view classes = 220")
    print("end classes = 40 x 6 compatible rows")
    print("interior classes = 180 x 2 compatible rows")
    print("collisions = 0")


if __name__ == "__main__":
    main()


==> ECase_release/sages_anonymous_slips_supplement/verify/verify_5R4E.py <==
#!/usr/bin/env python3
"""Verify the explicit 5R4E strategy stored in ../data/5R4E_strategy.csv.

The check is exhaustive over all 5! = 120 rows.  For every E-model local
view, the six globally compatible rows must produce six distinct anonymous
public multisets.
"""
from collections import defaultdict
from itertools import permutations
from pathlib import Path
import argparse
import csv

HERE = Path(__file__).resolve().parent
DATA = HERE.parent / "data" / "5R4E_strategy.csv"
SAGES = tuple(range(5))
SYMBOLS = (1, 2, 3, 4)


def valid_view(x, left, right):
    if left == -1:
        return right != -1 and right != x
    if right == -1:
        return left != x
    return len({x, left, right}) == 3


def load_strategy(path):
    strategy = {}
    with path.open(newline="", encoding="utf-8") as f:
        reader = csv.DictReader(f)
        if reader.fieldnames != ["sage", "left", "right", "symbol"]:
            raise SystemExit(f"FAIL: unexpected CSV header in {path}")
        for row in reader:
            x = int(row["sage"]); left = int(row["left"]); right = int(row["right"]); symbol = int(row["symbol"])
            key = (x, left, right)
            if key in strategy:
                raise SystemExit(f"FAIL: duplicate local view {key}")
            if x not in SAGES or left not in (-1, *SAGES) or right not in (-1, *SAGES):
                raise SystemExit(f"FAIL: invalid name in row {row}")
            if not valid_view(x, left, right):
                raise SystemExit(f"FAIL: invalid local view {key}")
            if symbol not in SYMBOLS:
                raise SystemExit(f"FAIL: invalid symbol {symbol} at {key}")
            strategy[key] = symbol
    expected = {
        (x, left, right)
        for x in SAGES
        for left in (-1, *SAGES)
        for right in (-1, *SAGES)
        if valid_view(x, left, right)
    }
    if set(strategy) != expected:
        missing = sorted(expected - set(strategy))[:5]
        extra = sorted(set(strategy) - expected)[:5]
        raise SystemExit(f"FAIL: strategy domain mismatch; missing={missing}, extra={extra}")
    if len(strategy) != 100:
        raise SystemExit(f"FAIL: expected 100 local rules, got {len(strategy)}")
    return strategy


def local_view(row, seat):
    x = row[seat]
    left = row[seat - 1] if seat > 0 else -1
    right = row[seat + 1] if seat < 4 else -1
    return (x, left, right)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("csv", nargs="?", type=Path, default=DATA, help="strategy CSV (default: packaged strategy)")
    args = parser.parse_args()
    strategy = load_strategy(args.csv)
    rows = list(permutations(SAGES))
    messages = {}
    classes = defaultdict(list)
    for row in rows:
        hist = [0] * len(SYMBOLS)
        for seat in range(5):
            view = local_view(row, seat)
            hist[strategy[view] - 1] += 1
            classes[view].append(row)
        messages[row] = tuple(hist)

    if len(classes) != 100 or {len(v) for v in classes.values()} != {6}:
        raise SystemExit("FAIL: unexpected local-view class structure")

    for view, compatible in classes.items():
        seen = {}
        for row in compatible:
            msg = messages[row]
            if msg in seen:
                raise SystemExit(
                    "FAIL: collision\n"
                    f"  local view: {view}\n"
                    f"  rows: {seen[msg]} and {row}\n"
                    f"  public multiset: {msg}"
                )
            seen[msg] = row

    print("PASS 5R4E")
    print("strategy entries = 100")
    print("rows = 120")
    print("local-view classes = 100")
    print("compatible rows per class = 6")
    print("collisions = 0")


if __name__ == "__main__":
    main()


==> ECase_release/sages_anonymous_slips_supplement/verify/verify_6C2L_rank.py <==
#!/usr/bin/env python3
"""Exact verification of the computer-assisted obstruction for 6C2L.

The script constructs the 720 x 720 integer matrix A defined in the proof,
checks its canonical SHA-256 fingerprint, and performs exact Gaussian
elimination over F_11.  Full rank modulo 11 implies nonsingularity over Q.
Since every row sum is 30, f=(1/2)1 is the unique rational solution of
A f = 15 1, so there is no 0-1 solution.

Dependency: NumPy.  No floating-point arithmetic is used.
"""
from itertools import permutations
from pathlib import Path
import hashlib
import json
import numpy as np

HERE = Path(__file__).resolve().parent
CERT = HERE.parent / "certificates" / "6C2L_rank_certificate.json"
N = 6
P = 11
SAGES = tuple(range(N))
SEATS = tuple(range(N))


def left_seat(i):
    return (i - 1) % N


def right_seat(i):
    return (i + 1) % N


VIEWS = [
    (i, x, left, right)
    for i in SEATS
    for x in SAGES
    for left in SAGES
    if left != x
    for right in SAGES
    if right != x and right != left
]
INDEX = {view: j for j, view in enumerate(VIEWS)}
assert len(VIEWS) == 720


def completions(view):
    i, x, left, right = view
    row = [None] * N
    row[i] = x
    row[left_seat(i)] = left
    row[right_seat(i)] = right
    names = [y for y in SAGES if y not in (x, left, right)]
    seats = [j for j in SEATS if row[j] is None]
    for order in permutations(names):
        full = row.copy()
        for seat, y in zip(seats, order):
            full[seat] = y
        yield tuple(full)


def local_view(row, seat):
    return (seat, row[seat], row[left_seat(seat)], row[right_seat(seat)])


def build_matrix():
    A = np.zeros((720, 720), dtype=np.int16)
    for equation, observer_view in enumerate(VIEWS):
        observer = observer_view[1]
        count = 0
        for row in completions(observer_view):
            count += 1
            for seat in SEATS:
                if row[seat] == observer:
                    continue
                A[equation, INDEX[local_view(row, seat)]] += 1
        if count != 6:
            raise AssertionError("wrong completion count")
    return A


def matrix_sha256(A):
    # Canonical serialization: 720*720 unsigned bytes in row-major order.
    # All entries are between 0 and 6, so this is lossless.
    return hashlib.sha256(A.astype(np.uint8, copy=False).tobytes(order="C")).hexdigest()


def rank_and_det_mod_prime(A, p):
    M = np.asarray(A, dtype=np.int16).copy() % p
    nrows, ncols = M.shape
    rank = 0
    det = 1
    swaps = 0
    for col in range(ncols):
        candidates = np.flatnonzero(M[rank:, col])
        if candidates.size == 0:
            continue
        pivot = rank + int(candidates[0])
        if pivot != rank:
            M[[rank, pivot]] = M[[pivot, rank]]
            swaps ^= 1
        pivot_value = int(M[rank, col])
        det = (det * pivot_value) % p
        inv = pow(pivot_value, -1, p)
        M[rank, col:] = (M[rank, col:] * inv) % p
        if rank + 1 < nrows:
            nz = np.flatnonzero(M[rank + 1:, col])
            if nz.size:
                rows = rank + 1 + nz
                factors = M[rows, col].copy()
                M[rows, col:] = (M[rows, col:] - factors[:, None] * M[rank, col:]) % p
        rank += 1
        if rank == nrows:
            break
    if rank < nrows:
        det = 0
    elif swaps:
        det = (-det) % p
    return rank, det


def main():
    with CERT.open(encoding="utf-8") as f:
        expected = json.load(f)

    A = build_matrix()
    if A.shape != (720, 720):
        raise SystemExit(f"FAIL: matrix shape {A.shape}")
    row_sums = A.sum(axis=1)
    if not np.all(row_sums == 30):
        raise SystemExit("FAIL: not every row sum is 30")

    digest = matrix_sha256(A)
    if digest != expected["matrix_sha256_uint8_row_major"]:
        raise SystemExit(f"FAIL: matrix SHA-256 mismatch: {digest}")

    rank, det = rank_and_det_mod_prime(A, P)
    if rank != expected["rank_mod_11"] or det != expected["det_mod_11"]:
        raise SystemExit(f"FAIL: rank/determinant mismatch: rank={rank}, det={det}")
    if rank != 720 or det == 0:
        raise SystemExit(f"FAIL: matrix is not certified nonsingular mod {P}")

    print("PASS 6C2L")
    print("variables = 720")
    print("equations = 720")
    print("completions per equation = 6")
    print("coefficient sum in every row = 30")
    print(f"matrix sha256 = {digest}")
    print(f"rank over F_{P} = {rank}")
    print(f"det(A) mod {P} = {det}")
    print("conclusion: unique rational solution is f = (1/2)1; no 0-1 solution")


if __name__ == "__main__":
    main()


==> ECase_release/sages_anonymous_slips_supplement/verify/verify_6C3E.py <==
#!/usr/bin/env python3
"""Verify the compact threshold protocol for 6C3E from the article."""
from collections import defaultdict
from itertools import permutations


def output(x, left, right):
    a = (left - x) % 6
    b = (right - x) % 6
    if b == 3:
        return 3
    return 1 + ((x & 1) ^ int(2 * a + 3 * b > 15))


def swap12(y):
    return 3 - y if y in (1, 2) else 3


def main():
    cycles = []
    classes = defaultdict(list)
    for rest in permutations((1, 2, 3, 4, 5)):
        order = (0,) + rest  # fixes rotation, retains orientation
        hist = [0, 0, 0]
        ci = len(cycles)
        for i, x in enumerate(order):
            left = order[i - 1]
            right = order[(i + 1) % 6]
            y = output(x, left, right)
            if y not in (1, 2, 3):
                raise SystemExit("FAIL: invalid output")
            hist[y - 1] += 1
            classes[(x, left, right)].append(ci)
        cycles.append((order, tuple(hist)))

    if len(cycles) != 120 or len(classes) != 120:
        raise SystemExit("FAIL: unexpected cycle/local-view count")
    if not all(len(v) == 6 for v in classes.values()):
        raise SystemExit("FAIL: not every local view has six completions")

    for view, inds in classes.items():
        messages = [cycles[i][1] for i in inds]
        if len(set(messages)) != 6:
            raise SystemExit(f"FAIL: collision for local view {view}: {messages}")

    views = [
        (x, left, right)
        for x in range(6)
        for left in range(6)
        for right in range(6)
        if len({x, left, right}) == 3
    ]
    translation_ok = all(
        output((x + 1) % 6, (left + 1) % 6, (right + 1) % 6)
        == swap12(output(x, left, right))
        for x, left, right in views
    )
    reflection_ok = all(
        output((-x) % 6, (-left) % 6, (-right) % 6)
        == swap12(output(x, left, right))
        for x, left, right in views
    )
    if not (translation_ok and reflection_ok):
        raise SystemExit("FAIL: stated dihedral equivariance does not hold")

    def orbit(view):
        x, left, right = view
        ans = set()
        for k in range(6):
            ans.add(((x + k) % 6, (left + k) % 6, (right + k) % 6))
            ans.add(((-x + k) % 6, (-left + k) % 6, (-right + k) % 6))
        return frozenset(ans)

    orbit_count = len({orbit(v) for v in views})
    if orbit_count != 10:
        raise SystemExit(f"FAIL: expected 10 dihedral orbits, got {orbit_count}")

    print("PASS 6C3E")
    print("oriented circular orders modulo rotation = 120")
    print("local-view classes = 120")
    print("compatible orders per class = 6")
    print("collisions = 0")
    print("dihedral local-view orbits = 10")


if __name__ == "__main__":
    main()


==> ECase_release/sages_anonymous_slips_supplement/verify/verify_all.py <==
#!/usr/bin/env python3
"""Run every computer-assisted verification used by the article."""
from pathlib import Path
import subprocess
import sys

HERE = Path(__file__).resolve().parent
CHECKERS = [
    "verify_5R4E.py",
    "verify_5R3L.py",
    "verify_6C2L_rank.py",
    "verify_6C3E.py",
]


def main():
    for name in CHECKERS:
        print(f"\n=== {name} ===", flush=True)
        subprocess.run([sys.executable, str(HERE / name)], check=True)
    print("\nALL COMPUTER-ASSISTED CHECKS PASSED")


if __name__ == "__main__":
    main()

